Beyond English-Centric Multilingual Machine Translation

Existing work in translation demonstrated the potential of massively multilingual machine translation by training a single model able to translate between any pair of languages. However, much of this work is English-Centric by training only on data which was translated from or to English. While this is supported by large sources of training data, it does not reflect translation needs worldwide. In this work, we create a true Many-to-Many multilingual translation model that can translate directly between any pair of 100 languages. We build and open source a training dataset that covers thousands of language directions with supervised data, created through large-scale mining. Then, we explore how to effectively increase model capacity through a combination of dense scaling and language-specific sparse parameters to create high quality models. Our focus on non-English-Centric models brings gains of more than 10 BLEU when directly translating between non-English directions while performing competitively to the best single systems of WMT. We open-source our scripts so that others may reproduce the data, evaluation, and final M2M-100 model.

==> mmt_plots.py <==
# plotting script copied from edouard
import matplotlib as mpl
mpl.rcParams.update({'figure.titlesize': 'medium'})
mpl.rcParams.update({'axes.titlesize': 'medium'})
mpl.rcParams.update({'font.size': 14})
mpl.rcParams.update({'font.family': 'Times New Roman'})

mpl.rcParams.update({'axes.grid': True})
mpl.rcParams.update({'axes.axisbelow': True})

mpl.rcParams.update({'axes.edgecolor': 'black'})
mpl.rcParams.update({'axes.linewidth': 0.5})
mpl.rcParams.update({'axes.labelcolor': 'black'})

mpl.rcParams.update({'xtick.direction': 'in'})
mpl.rcParams.update({'ytick.direction': 'in'})

mpl.rcParams.update({'xtick.major.size': 2})
mpl.rcParams.update({'ytick.major.size': 2})
mpl.rcParams.update({'xtick.minor.size': 0})
mpl.rcParams.update({'ytick.minor.size': 0})

mpl.rcParams.update({'grid.color': '#dddddd'})
#mpl.rcParams.update({'grid.linestyle': '-'})
mpl.rcParams.update({'grid.linestyle': ''})

mpl.rcParams.update({'legend.numpoints': 1})
mpl.rcParams.update({'legend.fontsize': "medium"})
mpl.rcParams.update({'legend.frameon': True})

# mpl.rcParams.update({'lines.markerfacecolor': 'black'})
mpl.rcParams.update({'lines.markeredgewidth': 1})
mpl.rcParams.update({'lines.markersize': 4})


import numpy as np
import matplotlib.pyplot as plt
from matplotlib import ticker

orange    = '#E24A33'
purple    = '#7A68A6'
blue      = '#348ABD'
turquoise = '#188487'
red       = '#A60628'
pink      = '#CF4457'
green     = '#467821'
gray      = '#969696'


####
# Appendix
####

fig = plt.figure(figsize=(15, 4))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)

x = []
y = []
for line in open('tok_per_lang.tsv', 'r'):
    tline = line.split('\t')
    x.append(tline[0])
    y.append(int(tline[1]))

z = sorted(zip(x, y), key=lambda l: l[1])
x, y = zip(*z)
plt.bar(np.arange(len(x)), y, width=0.6, color=gray, lw=0)
plt.xlim(-0.4, len(x))
plt.yticks([10000, 20000, 30000, 40000], ['10k', '20k', '30k', '40k'])

ax.tick_params(
    axis='x',
    which='both',
    bottom=False,
    top=False,
    labelbottom=True)

a = [i for i in range(len(x)) if i % 3 == 0]
b = [x[i] for i in a]
plt.xticks(np.asarray(a)+0.3, b)


ax.set_ylabel("Num Tokens")
ax.set_xlabel("Languages")
plt.savefig('dictionary_coverage.pdf', bbox_inches='tight')


####
# Data
####

# Amount of Data through Bridges
total = [170, 58, 100, 49, 140, 96, 170, 43, 47.5, 60, 27, 29, 20, 32, 33, 18, 11, 24.5, 19, 7, 10, 4, 31, 28, 16.5, 15, 3.8]
en = [170, 8.2, 21.6, 5.5, 29, 13.7, 31.5, 2.3, 4.1, 12.7, 1.5, 1.6, 0.65, 2.4, 4.1, 2.3, 0.75, 3.2, 3.8, 0.2, 0.3, 0.1, 3.9, 2.5, 0.7, 0.7, 0.034]
bridge = [0, 38, 64.5, 33.2, 89.9, 67, 105, 30, 34, 34, 21.6, 22.8, 16.3, 24.0, 21.1, 13.2, 8.3, 16.7, 12.2, 0, 7.8, 3.8, 22.4, 19.6, 14.5, 12.3, 0.32]
remaining = []
for i, value in enumerate(total):
    remaining.append(value - en[i] - bridge[i])
print(len(total), len(en), len(bridge), len(remaining))
# remaining[0] = en[0]
# for i, value in enumerate(total):
#     print(value, en[i] + bridge[i] + remaining[i])
    
total = np.array(total)*10000000
en = np.array(en)*10000000
bridge = np.array(bridge)*10000000
remaining = np.array(remaining)*10000000


fig = plt.figure(figsize=(10.5, 2.6))
plt.subplots_adjust(wspace=0.2)

langs = ["English", "Spanish", "French", "German", "Portuguese", "Russian", "Dutch", "Swedish", "Polish", "Turkish", "Indonesian", "Chinese", "Vietnamese", "Arabic", "Greek", "Czech", "Japanese", "Hungarian", "Finnish", "Korean", "Hebrew", "Farsi", "Lithuanian", "Hindi", "Bengali", "Tamil", "Swahili"]
data = zip(total, en, remaining, bridge, langs)
sorted_data = sorted(data, key=lambda x: x[0], reverse=True)
total, en, remaining, bridge, _ = zip(*sorted_data)
ax = plt.subplot(111)

xs = np.arange(len(total))
width = 0.7
plt.bar(xs, en, width, color="gray", lw=0, label='Data through English')
plt.bar(xs, remaining, width, bottom=en, color='#ff7f0e', lw=0, label='Data through family')
plt.bar(xs, bridge, width, bottom=[sum(x) for x in zip(en, remaining)], color=blue, lw=0, label='Data through Bridge')
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
plt.xticks(np.arange(len(total))+0.35, langs)
plt.xticks(rotation=90)
plt.xlim([-0.2, 27])
plt.ylim([1, 1800000000])
plt.yticks([500000000,1000000000,1500000000])
legend = ax.legend(loc='upper right', fontsize=13)
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.0)


ax.set_ylabel("Millions of Sentences")
plt.savefig('amt_data.pdf', bbox_inches='tight')

# Sparsity 

fig = plt.figure(figsize=(4.8, 1.6))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)

x = [1, 2, 3, 4, 5]
y = [17.2, 17.7, 18.2, 18.4, 18.5]
plt.xlim([0.8, 6])
plt.ylim([17, 19])
plt.bar(x, y, color=blue, edgecolor='white')
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
plt.xticks([1.4, 2.4, 3.4, 4.4, 5.4], ["90%", "80%", "60%", "20%", "0%"])
ax.set_ylabel("Avg BLEU")
ax.set_xlabel("Sparsity Level")
plt.savefig('sparsity.pdf', bbox_inches='tight')

###
# Section 4
###

# BT + Mining
fig = plt.figure(figsize=(11.1, 2.4))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)

x1 = ["bg-en", "cs-en", "ru-en", "uk-en", "hr-en", "mk-en", "pl-en", "sk-en", "sl-en", "sr-en", "bg-sk", "cs-sk", "en-sk", "pl-sk", "bg-cs", "bg-sr", "cs-sr", "en-sr", "pl-sr", "sk-sr", "sl-sr", "bg-pl", "cs-pl", "en-pl"]
bitext = [35.9, 31.2, 24.1, 22.5, 30.1, 29, 23.7, 30.4, 26.3, 24.4, 19, 26, 26.2, 16.5, 17.2, 20.4, 18.7, 29.8, 14.9, 20.1, 18.1, 14.8, 15.1, 19]
m2m = [37.6, 33, 25.5, 28.5, 39, 34.1, 25.3, 31.8, 29, 26.5, 21, 26.2, 26.9, 17.8, 20.1, 21.6, 20.6, 29, 16.1, 21.3, 20.1, 16.1, 15.8, 19.3]
bt = [37.5, 32.7, 25.3, 28.5, 38.7, 34.3, 25.4, 31.9, 28.5, 26.6, 20.8, 26, 27, 17.5, 19.4, 22.4, 20.9, 31.1, 16.3, 21.7, 21.1, 16.1, 16, 19.6]
print(len(x1), len(bitext), len(m2m), len(bt))
print(np.mean(bitext), np.mean(m2m), np.mean(bt))

xs = np.arange(len(x1[0:10]))
width = 0.28
plt.bar(xs - width, bitext[0:10], width, color="gray", lw=0, label='Bilingual')
plt.bar(xs, m2m[0:10], width, color=blue, lw=0, label='Many-to-English')
plt.bar(xs + width, bt[0:10], width, color="#ff7f0e", lw=0, label='Bilingual + BT')
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
ax.set_ylabel("BLEU")
plt.xticks(np.arange(10)+width/2, x1[0:10])
plt.ylim([15, 40])
plt.xlim([-1+width, 10])

legend = ax.legend(loc='upper right', fontsize=13, bbox_to_anchor=(1.04, 1.15))
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.0)

plt.savefig('mining_v_bt.pdf', bbox_inches='tight')



####
# Model
####

# Wide v. Deep
fig = plt.figure(figsize=(10., 2.6))
plt.subplots_adjust(wspace=0.2)

from matplotlib import gridspec

#f, (ax, ax2) = plt.subplots(1, 2, gridspec_kw={'width_ratios': [3, 1]})
gs = gridspec.GridSpec(1, 2, width_ratios=[2, 3]) 
ax = plt.subplot(gs[0])

#ax = plt.subplot(121)

x1 = [508500, 268268, 41290]
x2 = [528510, 309052, 47578]
deep = [22.3, 22.5, 23.4] 
wide = [22.2, 22.7, 23.7] 
xs = np.arange(len(x1))

ax.set_ylim([22, 24])
ax.set_xlim([4.2, 6.2])
ax.plot(np.log10(x2), wide, ':o', color='gray', mfc='white', mec='gray', linewidth=1, label='Wide', markersize=8, mew=2)
ax.plot(np.log10(x1), deep, ':^', color=blue, mfc='white', mec=blue, linewidth=1, label='Deep', markersize=8, mew=2)
ax.text(4.8, 23.7, '10B')
ax.text(5.65, 22.7, '2B')
ax.text(5.85, 22.3, '1B')
ax.tick_params(
    axis='x',
    which='both',
    bottom=False,
    top=False,
    labelbottom=True)
ax.set_ylabel("BLEU")
ax.set_xlabel("WPS (Log scale)")

legend = ax.legend(loc='upper right', fontsize=12)
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.0)


#plt.savefig('deep_wide.pdf', bbox_inches='tight')

# Model BLEU by Resource and Size
#fig = plt.figure(figsize=(5.8, 2.6))
#plt.subplots_adjust(wspace=0.2)

#ax2 = plt.subplot(122)
ax2 = plt.subplot(gs[1])


xs = np.array([0, 1, 2])
y1 = [8.9, 10.1, 11.4]
y2 = [21.4, 23.4, 24.1]
y3 = [35.0, 37.5, 39.8]
width = 0.28

ax2.bar(xs - width, y1, width, color="gray", lw=0, label='Low Resource')
ax2.bar(xs, y2, width, color=blue, lw=0, label='Mid Resource')
ax2.bar(xs + width, y3, width, color="#ff7f0e", lw=0, label='High Resource')
ax2.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
ax2.set_ylabel("BLEU")
ax2.set_xticks(np.arange(3)+width/2)
ax2.set_xticklabels(['418M', '1.2B', '12B'])
ax2.set_yticks([10, 20, 30, 40])
ax2.set_xlim([-2*width, 2+3*width])
ax2.set_ylim([5, 43])
for i in range(3):
    ax2.text(i-width/2, y1[i]+0.5, str(y1[i]), fontsize=10, horizontalalignment='center')
    ax2.text(i+width/2, y2[i]+0.5, str(y2[i]), fontsize=10, horizontalalignment='center')
    ax2.text(i+3*width/2, y3[i]+0.5, str(y3[i]), fontsize=10, horizontalalignment='center')

legend = ax2.legend(loc='upper left', fontsize=10, bbox_to_anchor=(0.0, 1.19))
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.0)

plt.savefig('bleu_by_size.pdf', bbox_inches='tight')


# Re-routing Ablation
fig = plt.figure(figsize=(4.8, 1.6))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)

x = [1, 2, 3, 4, 5]
y = [0, 0.5, 0.6, 0.4, 0.1]
y1 = [0, 0.9, 0.9, 0.7, 0.6]

plt.xlim([0.8, 5.2])
plt.ylim([-0.1, 1.1])
#plt.plot(x, y, color="steelblue", marker="o", fillstyle="none", markersize=8, lw=2)
#plt.plot(x, y1, color="#ff7f0e", marker="o", fillstyle="none", markersize=8, lw=2)
plt.plot(x, y, color=blue, marker="o", mec=blue, mfc='white', markersize=8, lw=2, mew=2, label='High')
plt.plot(x, y1, color="#ff7f0e", marker="o", mec='#ff7f0e', mfc='white', markersize=8, lw=2, mew=2, label='Low/Mid')
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
plt.xticks([1, 2, 3, 4, 5], ["0%", "10%", "20%", "30%", "50%"])
ax.set_ylabel("BLEU Improvement")
ax.set_xlabel("Amount of Random Rerouting")

legend = ax.legend(loc='upper left', fontsize=10, bbox_to_anchor=(0.68, 1.15))
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.0)

plt.savefig('rerouting.pdf', bbox_inches='tight')


# Dense + Sparse
fig = plt.figure(figsize=(10.4, 2.1))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)


x1 = ["en-de","en-ru","en-fr","en-zh","en-ro","de-en","ru-en","fr-en","zh-en","ro-en"]
wmt = [1.1, 0.5, 0.2, 0.8, 0.6, 1.4, 0.7, 0.6, 2, 0.9]

data = zip(x1, wmt)
sorted_data = sorted(data, key=lambda x: x[1], reverse=True)
x1, wmt = zip(*sorted_data)
plt.xticks(range(len(x1)), x1)
print(len(x1), len(wmt))

plt.xlim([-0.3, 10])
plt.ylim([0, 2.2])
xs = np.arange(len(x1))
plt.bar(xs, wmt, color=blue, lw=0, width=0.7)
for i in range(len(x1)-1):
    plt.text(i+0.35, wmt[i] - 0.25, str(wmt[i]), color='white', horizontalalignment='center')
plt.text(9.35, 0.3, '0.2', horizontalalignment='center')
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
ax.set_ylabel("BLEU")

plt.xticks(np.arange(len(x1))+0.4, x1)

plt.savefig('bleu_improvement.pdf', bbox_inches='tight')



####
# Comparisons
####

# WMT


fig = plt.figure(figsize=(12.8, 2.1))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)

x1 = ["en-de", "de-en", "en-ru", "ru-en", "en-zh", "zh-en", "en-lt", "lt-en", "en-fi", "fi-en", "en-fr", "fr-en", "en-lv", "lv-en", "en-tr", "tr-en", "en-et", "et-en"]
wmt = [38.1, 39.2, 31.9, 37.2, 38.2, 29.1, 19.1, 31.7, 28.6, 32.7, 43.8, 36.8, 20, 21.9, 16.2, 20.6, 24.4, 30.9]
m2m = [43, 39.7, 33, 40.5, 33.9, 27.5, 20.7, 32.9, 28.2, 34.3, 43.8, 40.3, 20.5, 24.5, 23.7, 28.2, 24.1, 33.4]
print(len(x1), len(wmt), len(m2m))

data = zip(wmt, m2m, x1)
sorted_data = sorted(data, key=lambda x: x[0] - x[1], reverse=True)
wmt, m2m, x1 = zip(*sorted_data)

print(np.mean(wmt), np.mean(m2m))

m2m = list(m2m) + [0, 31.8]
wmt = list(wmt) + [0, 30.0]
x1 = list(x1) + ["", "Avg"]
plt.xticks(range(len(x1)), x1)
       
xs = np.arange(len(x1))
width = 0.35
plt.bar(xs - width / 2, wmt, width, color="gray")
plt.bar(xs + width / 2, m2m, width, color=blue)
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
ax.set_ylabel("BLEU")
plt.savefig('wmt_comparison.pdf', bbox_inches='tight')


# Human Eval

fig = plt.figure(figsize=(14.1, 2.1))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)

x1 = ["zh-fr", "fr-zh", "de-fr", "fr-de", "ru-uk", "uk-ru", "ja-zh", "zh-ja", "fr-tr", "tr-fr", "fr-ru", "ru-fr", "hi-ta", "ta-hi", "fr-wo", "wo-fr", "bn-hi", "hi-bn", "es-ru", "ru-es", "hi-mr"]
m2m = [8.5, 8.8, 9.4, 9.32, 9.04, 8.58, 8.2, 8.5, 8.4, 8.8, 8.3, 8.5, 6.3, 7.5, 4.1, 5.2, 8.2, 7.2, 8.14, 8.62, 6.00]

order = ["de-fr", "fr-de", "ru-uk", "uk-ru", "ja-zh", "zh-ja", "hi-ta", "ta-hi", "bn-hi", "hi-bn", "hi-mr", "zh-fr", "fr-zh", "fr-tr", "tr-fr", "fr-ru", "ru-fr", "fr-wo", "wo-fr", "es-ru", "ru-es"]
value_dict = {}
for i, value in enumerate(x1):
    value_dict[value] = m2m[i]
new_x1 = []
new_m2m = []
for value in order:
    new_x1.append(value)
    new_m2m.append(value_dict[value])
    
x1 = new_x1
m2m = new_m2m

plt.xticks(range(len(x1)), x1)

xs = np.arange(len(x1))
width = 0.6
plt.bar(np.arange(len(x1)), m2m, width=width, color=blue, lw=0)
plt.plot([10.8, 10.8], [0, 10], ':', color='black', lw=2)
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
# ax.set_title("Additional Monolingual Data")
ax.set_ylabel("Semantic Accuracy")
plt.xticks(np.arange(len(x1))+width/2, x1)
plt.xlim([-0.2, 20.8])
plt.text(5.3, -3, "Related Languages", horizontalalignment='center')
plt.text(15.8, -3, "Unrelated Languages", horizontalalignment='center')
plt.ylim([0, 10])

plt.savefig('human_eval.pdf', bbox_inches='tight')


fig = plt.figure(figsize=(14.1, 2.1))
plt.subplots_adjust(wspace=0.2)

ax = plt.subplot(111)

x1 = ["zh-fr", "fr-zh", "de-fr", "fr-de", "ru-uk", "uk-ru", "ja-zh", "zh-ja", "fr-tr", "tr-fr", "fr-ru", "ru-fr", "hi-ta", "ta-hi", "fr-wo", "wo-fr", "bn-hi", "hi-bn", "es-ru", "ru-es", "hi-mr"]
m2m = [8.5, 8.8, 9.4, 9.32, 9.04, 8.58, 8.2, 8.5, 8.4, 8.8, 8.3, 8.5, 6.3, 7.5, 4.1, 5.2, 8.2, 7.2, 8.14, 8.62, 6.00]

order = ["de-fr", "fr-de", "ja-zh", "zh-ja", "bn-hi", "hi-bn", "zh-fr", "fr-zh", "fr-ru", "ru-fr"]
value_dict = {}
for i, value in enumerate(x1):
    value_dict[value] = m2m[i]
new_x1 = []
new_m2m = []
for value in order:
    new_x1.append(value)
    new_m2m.append(value_dict[value])
    
x1 = new_x1
m2m = new_m2m
en = np.array([8.5, 9.1, 7.8, 7.4, 6.8, 5.4, 7.1, 7.3, 7.2, 7.1])

plt.xticks(range(len(x1)), x1)

xs = np.arange(len(x1))
width = 0.35
plt.bar(xs - width / 2, en, width, color="gray", lw=0, label='English-Centric')
plt.bar(xs + width / 2, m2m, width, color=blue, lw=0, label='M2M-100')
ax.tick_params(
    axis='x',
    which='both',
    bottom=True,
    top=False,
    labelbottom=True)
# ax.set_title("Additional Monolingual Data")
ax.set_ylabel("Semantic Accuracy")
plt.plot([5.675, 5.675], [0, 10], ':', color='black', lw=2)
plt.xticks(np.arange(len(x1))+width/2, x1)
plt.xlim([-width, 9+2*width])
plt.ylim([0, 10])
plt.text(2.8, -3, "Related Languages", horizontalalignment='center')
plt.text(7.5, -3, "Unrelated Languages", horizontalalignment='center')

legend = ax.legend(loc='upper right', fontsize=12, bbox_to_anchor=(0.16, -0.16))
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.0)

plt.savefig('human_eval_comparative.pdf', bbox_inches='tight')



